Conic Multiview Varieties

We present an algebraic study of projections of conics in space onto multiple images of pinhole cameras. We study the Zariski closures of the projection images, which we call conic multiview varieties. Extending previous work for point and line multiview varieties, we use back-projected cones to describe these varieties. For two views, we determine the defining ideals of conic multiview varieties and describe their singular loci. For any number of views, we characterize when the simplest possible set-theoretic description is achieved based on the geometry of the camera centers. Finally, we investigate the complexity of the associated triangulation problem and conjecture the Euclidean distance degree for the conic multiview variety for two cameras.

==> Code/Figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30774,        845]
NotebookOptionsPosition[     30127,        828]
NotebookOutlinePosition[     30528,        844]
CellTagsIndexPosition[     30485,        841]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"plot1", "=", 
     RowBox[{"ContourPlot3D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y", "^", "3"}], "-", 
         RowBox[{
          RowBox[{"y", "^", "2"}], "z"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"z", "^", "2"}]}], " ", "-", 
         RowBox[{"z", "^", "2"}]}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Mesh", "->", "None"}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Gray", ",", 
          RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotPoints", "->", "100"}], ",", " ", 
       RowBox[{"Axes", " ", "->", " ", "False"}], ",", " ", 
       RowBox[{"Boxed", " ", "->", " ", "False"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"plot2", "=", 
     RowBox[{"ContourPlot3D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "^", "3"}], "-", 
         RowBox[{"2", 
          RowBox[{"x", "^", "2"}], "z"}], "-", 
         RowBox[{
          RowBox[{"y", "^", "2"}], "z"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"z", "^", "2"}]}], "+", 
         RowBox[{"2", "y", " ", "z"}], "-", "z"}], "==", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Mesh", "->", "None"}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Blend", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Blue", ",", "Purple", ",", "Gray"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.45", ",", "0.35", ",", "0.3"}], "}"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", "0.5", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotPoints", "->", "300"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"points", "=", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "Large", "]"}], ",", 
        RowBox[{"Darker", "[", "Green", "]"}], ",", 
        RowBox[{"Sphere", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", "0.1"}], 
         "]"}]}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"plot3", "=", " ", 
     RowBox[{"ContourPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "-", "y"}], ",", 
         RowBox[{
          RowBox[{"x", " ", "y"}], " ", "-", "z"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "0", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
       RowBox[{"Mesh", "->", "None"}], ",", 
       RowBox[{"BoundaryStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "->", "None"}], ",", 
          RowBox[{"2", "->", "None"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "->", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"Orange", ",", 
              RowBox[{"Opacity", "[", "0.9", "]"}], ",", 
              RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
       ",", 
       RowBox[{"Boxed", "->", "False"}], ",", 
       RowBox[{"PlotPoints", "->", "60"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plot4", "=", " ", 
     RowBox[{"ContourPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "3"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"x", "^", "2"}], " ", "z"}], "-", 
          RowBox[{
           RowBox[{"y", "^", "2"}], "z"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"z", "^", "2"}]}], "+", 
          RowBox[{"2", "y", " ", "z"}], " ", "-", "z"}], ",", 
         RowBox[{
          RowBox[{"y", "^", "3"}], "-", 
          RowBox[{
           RowBox[{"y", "^", "2"}], " ", "z"}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"z", "^", "2"}]}], "-", 
          RowBox[{"z", "^", "2"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"Contours", "->", 
        RowBox[{"{", "0", "}"}]}], ",", 
       RowBox[{"ContourStyle", "->", 
        RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
       RowBox[{"Mesh", "->", "None"}], ",", 
       RowBox[{"BoundaryStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "->", "None"}], ",", 
          RowBox[{"2", "->", "None"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], "->", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"Orange", ",", 
              RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
              RowBox[{"Tube", "[", ".025", "]"}]}], "}"}], "}"}]}]}], "}"}]}],
        ",", 
       RowBox[{"Boxed", "->", "False"}], ",", 
       RowBox[{"PlotPoints", "->", "60"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
    "plot1", ",", "plot2", ",", "plot3", ",", "plot4", ",", "points"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.924071933486232*^9, 3.924072007085416*^9}, {
   3.92407206133436*^9, 3.924072086883254*^9}, {3.9240721414520617`*^9, 
   3.924072147478105*^9}, 3.9240722579798822`*^9, {3.9240723370952387`*^9, 
   3.924072361283685*^9}, {3.9240729228116236`*^9, 3.924073001682251*^9}, {
   3.924073281351365*^9, 3.924073404618531*^9}, {3.924073540716966*^9, 
   3.9240735693586287`*^9}, {3.92407363349585*^9, 3.924073638138658*^9}, {
   3.924073683347728*^9, 3.9240736849513874`*^9}, 3.924073732102686*^9, {
   3.92407376240823*^9, 3.924073763669387*^9}, {3.9240740227642403`*^9, 
   3.924074037553793*^9}, {3.92407412552971*^9, 3.924074125660268*^9}, {
   3.924074225761775*^9, 3.92407423129163*^9}, {3.924074269490718*^9, 
   3.9240742701846647`*^9}, {3.924074307007732*^9, 3.924074329410207*^9}, {
   3.924074386457361*^9, 3.9240744055275745`*^9}, {3.924074450731634*^9, 
   3.924074468118974*^9}, {3.9240745216738973`*^9, 3.9240745220769095`*^9}, 
   3.924074629908908*^9, {3.924074773537182*^9, 3.924074788624767*^9}, 
   3.924074840900619*^9, {3.924074948001648*^9, 3.9240749561605415`*^9}, {
   3.924076036279242*^9, 3.9240761440499353`*^9}, {3.924076238709837*^9, 
   3.924076261962041*^9}, {3.935056634068866*^9, 3.935056678070593*^9}, {
   3.935056762213351*^9, 3.93505676411961*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"62588ce7-dd98-45a0-8229-e334e149e2e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot1", "=", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "y"}], "+", "1"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"440", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y"}], "+", "1"}], ")"}], "*", "x"}], "+", 
       RowBox[{"32", "*", "9", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y"}], "+", "1"}], ")"}], "*", "z"}], "+", 
       RowBox[{"860", "*", 
        RowBox[{"x", "^", "2"}]}], "-", 
       RowBox[{"32", "*", "9", "*", "x", "*", "z"}], "+", 
       RowBox[{"96", "*", "9", "*", 
        RowBox[{"z", "^", "2"}]}]}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Gray", ",", 
        RowBox[{"Opacity", "[", "0.7", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotPoints", "->", "100"}], ",", " ", 
     RowBox[{"Axes", " ", "->", " ", "False"}], ",", " ", 
     RowBox[{"Boxed", " ", "->", " ", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plot2", "=", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "+", "1"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"440", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x"}], "+", "1"}], ")"}], "*", "y"}], "+", 
       RowBox[{"32", "*", "9", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x"}], "+", "1"}], ")"}], "*", "z"}], "+", 
       RowBox[{"860", "*", 
        RowBox[{"y", "^", "2"}]}], "-", 
       RowBox[{"32", "*", "9", "*", "y", "*", "z"}], "+", 
       RowBox[{"96", "*", "9", "*", 
        RowBox[{"z", "^", "2"}]}]}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Blue", ",", "Purple", ",", "Gray"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.45", ",", "0.35", ",", "0.3"}], "}"}]}], "]"}], ",", 
        RowBox[{"Opacity", "[", "0.7", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotPoints", "->", "300"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", 
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"Sphere", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", "0.1"}], 
       "]"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plot3", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "1"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"440", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "1"}], ")"}], "*", "y"}], "+", 
         RowBox[{"32", "*", "9", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "1"}], ")"}], "*", "z"}], "+", 
         RowBox[{"860", "*", 
          RowBox[{"y", "^", "2"}]}], "-", 
         RowBox[{"32", "*", "9", "*", "y", "*", "z"}], "+", 
         RowBox[{"96", "*", "9", "*", 
          RowBox[{"z", "^", "2"}]}]}], "==", "0"}], ",", 
       RowBox[{"y", "==", "x"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", 
            RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
            RowBox[{"Tube", "[", ".025", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "60"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot4", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x"}], "+", "1"}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"440", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "1"}], ")"}], "*", "y"}], "+", 
         RowBox[{"32", "*", "9", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "x"}], "+", "1"}], ")"}], "*", "z"}], "+", 
         RowBox[{"860", "*", 
          RowBox[{"y", "^", "2"}]}], "-", 
         RowBox[{"32", "*", "9", "*", "y", "*", "z"}], "+", 
         RowBox[{"96", "*", "9", "*", 
          RowBox[{"z", "^", "2"}]}]}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "*", "x"}], "+", 
         RowBox[{"2", "*", "y"}], "+", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.75"}], ",", "2.25"}], "}"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Orange", ",", 
            RowBox[{"Opacity", "[", "0.9", "]"}], ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "60"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plot1", ",", "plot2", ",", "plot3", ",", "plot4", ",", "points"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.935053214242643*^9, {3.9350533026803913`*^9, 3.935053406562681*^9}, {
   3.9350536598579865`*^9, 3.935053683630226*^9}, {3.935053736329286*^9, 
   3.9350537751304073`*^9}, {3.9350538195931673`*^9, 
   3.9350538209430857`*^9}, {3.935053857144296*^9, 3.935053857495151*^9}, {
   3.9350539450523853`*^9, 3.9350539460400124`*^9}, 3.935054106502149*^9, {
   3.935054238090193*^9, 3.935054263918268*^9}, 3.935054296385065*^9, {
   3.93505464091502*^9, 3.935054674653314*^9}, {3.935054710353319*^9, 
   3.935054794035942*^9}, {3.9350548251308513`*^9, 3.935054842925541*^9}, {
   3.935054898437744*^9, 3.935054922188696*^9}, {3.9350549577067833`*^9, 
   3.935055040853243*^9}, {3.935055101972137*^9, 3.9350551036753645`*^9}, {
   3.935055306397304*^9, 3.935055356404974*^9}, {3.9350554367797728`*^9, 
   3.935055443485388*^9}, {3.935055724863186*^9, 3.9350557279321003`*^9}, {
   3.935055901803735*^9, 3.935055937264383*^9}, {3.935055971120933*^9, 
   3.935056031343727*^9}, {3.9350560810222406`*^9, 3.935056184585659*^9}, {
   3.9350564717811823`*^9, 3.9350564729474907`*^9}, {3.935056510544468*^9, 
   3.935056513575062*^9}, {3.9350565984950104`*^9, 3.9350566038846617`*^9}, {
   3.935056715213257*^9, 3.9350567226749134`*^9}, {3.935056959684671*^9, 
   3.935056960821184*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"0331628d-7dd7-a34c-a1c5-8378589a4103"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot1", "=", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"y", "^", "2"}], "-", "1"}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Directive", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotPoints", "->", "100"}], ",", " ", 
     RowBox[{"Axes", " ", "->", " ", "False"}], ",", " ", 
     RowBox[{"Boxed", " ", "->", " ", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plot2", "=", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"z", "^", "2"}], "-", "1"}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Directive", "[", "Yellow", "]"}]}], ",", 
     RowBox[{"PlotPoints", "->", "100"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plot3", "=", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"y", "^", "2"}], "+", 
       RowBox[{"z", "^", "2"}], "-", "1"}], "==", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Directive", "[", "Red", "]"}]}], ",", 
     RowBox[{"PlotPoints", "->", "100"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plot1", ",", "plot2", ",", "plot3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.935058129587358*^9, 3.935058281830225*^9}, {
  3.935058359961939*^9, 3.935058377512546*^9}, {3.9350598672722187`*^9, 
  3.935059867963217*^9}, {3.935060319080246*^9, 3.935060319520666*^9}, {
  3.9350614003136797`*^9, 3.9350614852757807`*^9}, {3.9355550254096966`*^9, 
  3.935555046591772*^9}, {3.9355551188649673`*^9, 3.935555141137287*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d3234da1-853a-4043-bec6-03ef344d564f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot1", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "-", "z"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "*", "z"}], "+", 
         RowBox[{"y", "^", "2"}], "-", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", " ", 
     RowBox[{"Axes", " ", "->", " ", "False"}], ",", " ", 
     RowBox[{"Boxed", " ", "->", " ", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot2", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "+", "z"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "x"}], "*", "z"}], "+", 
         RowBox[{"y", "^", "2"}], "-", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Blue", ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot3", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "-", "y"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "*", "z"}], "+", 
         RowBox[{"x", "^", "2"}], "-", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Yellow", ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot4", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "+", "y"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "z"}], "*", "y"}], "+", 
         RowBox[{"x", "^", "2"}], "-", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Yellow", ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot5", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "-", "y"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "*", "y"}], "+", 
         RowBox[{"z", "^", "2"}], "-", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot6", "=", " ", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "+", "y"}], "==", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "x"}], "*", "y"}], "+", 
         RowBox[{"z", "^", "2"}], "-", "1"}], "==", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"Contours", "->", 
      RowBox[{"{", "0", "}"}]}], ",", 
     RowBox[{"ContourStyle", "->", 
      RowBox[{"Opacity", "[", "0", "]"}]}], ",", 
     RowBox[{"Mesh", "->", "None"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "None"}], ",", 
        RowBox[{"2", "->", "None"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], "->", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Red", ",", 
            RowBox[{"Tube", "[", ".05", "]"}]}], "}"}], "}"}]}]}], "}"}]}], 
     ",", 
     RowBox[{"Boxed", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "30"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
  "plot1", ",", "plot2", ",", "plot3", ",", "plot4", ",", "plot5", ",", 
   "plot6"}], "]"}]}], "Input",
 CellChangeTimes->{{3.935058511257213*^9, 3.935058648633396*^9}, {
  3.935058684305805*^9, 3.935058733975846*^9}, {3.9350587646131363`*^9, 
  3.9350587826773796`*^9}, {3.935058885065315*^9, 3.9350589221352234`*^9}, {
  3.935058972336513*^9, 3.935059000205187*^9}, {3.935059052358572*^9, 
  3.935059059179308*^9}, {3.9350591126164074`*^9, 3.935059116715688*^9}, {
  3.935059409935178*^9, 3.9350594143901005`*^9}, {3.935059894168524*^9, 
  3.93505989567477*^9}, {3.935060336386841*^9, 3.935060363934999*^9}, {
  3.935060469506201*^9, 3.935060478628713*^9}, {3.935060544508938*^9, 
  3.935060577683571*^9}, {3.9355550825255337`*^9, 3.935555088230184*^9}, {
  3.9355551307027884`*^9, 3.935555137162695*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"0bd80c64-fb0d-8f42-8743-0819e3fdef77"]
},
WindowSize->{1269, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cd1c5caf-c89d-457e-a7df-714564927263"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7806, 200, 219, "Input",ExpressionUUID->"62588ce7-dd98-45a0-8229-e334e149e2e8"],
Cell[8367, 222, 9278, 249, 238, "Input",ExpressionUUID->"0331628d-7dd7-a34c-a1c5-8378589a4103"],
Cell[17648, 473, 2826, 74, 105, "Input",ExpressionUUID->"d3234da1-853a-4043-bec6-03ef344d564f"],
Cell[20477, 549, 9646, 277, 257, "Input",ExpressionUUID->"0bd80c64-fb0d-8f42-8743-0819e3fdef77"]
}
]
*)


